Infinite families of potential modular data related to quadratic categories

We present several infinite families of potential modular data motivated by examples of Drinfeld centers of quadratic categories. In each case, the input is a pair of involutive metric groups with Gauss sums differing by a sign, along with some conditions on the fixed points of the involutions and the relative sizes of the groups. From this input we construct $S$ and $T$ matrices which satisfy the modular relations and whose Verlinde coefficients are non-negative integers. We also check certain restrictions coming from Frobenius-Schur indicators. These families generalize Evans and Gannon's conjectures for the modular data associated to generalized Haagerup and near-group categories for odd groups, and include the modular data of the Drinfeld centers of almost all known quadratic categories. In addition to the subfamilies which are conjecturally realized by centers of quadratic categories, these families include many examples of potential modular data which do not correspond to known types of modular tensor categories.

==> anc/ifpmd.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    150238,       4450]
NotebookOptionsPosition[    148487,       4404]
NotebookOutlinePosition[    148843,       4420]
CellTagsIndexPosition[    148800,       4417]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "accompanies", " ", "the", " ", "paper", 
     " ", "\"\<Infinite families of potential modular data related to \
quadratic categories\>\""}], ",", " ", 
    RowBox[{
    "by", " ", "Pinhas", " ", "Grossman", " ", "and", " ", "Masaki", " ", 
     "Izumi"}]}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.776655012983041*^9, 3.7766551130860167`*^9}, 
   3.7767223722332563`*^9},ExpressionUUID->"fc82ec19-5093-4f25-9347-\
617697b052c7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "cell", " ", "checks", " ", "modular", " ", "relations", 
      " ", "and", " ", "computes", " ", "Verlinde", " ", "coefficients", " ", 
      "and", " ", "Frobenius"}], "-", 
     RowBox[{"Schur", " ", "indicators", " ", "for", " ", "modular", " ", 
      RowBox[{"data", ".", " ", "To"}], " ", "look", " ", "at", " ", "an", 
      " ", "example"}]}], ",", " ", 
    RowBox[{
    "first", " ", "run", " ", "one", " ", "of", " ", "the", " ", "example", 
     " ", "cells", " ", "below", " ", "to", " ", "construct", " ", "the", " ",
      "modular", " ", "data", " ", "S"}], ",", "T", ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"C", ".", " ", "There"}], " ", "is", " ", "one", " ", "example", 
     " ", "for", " ", "each", " ", "of", " ", "the", " ", "five", " ", 
     "families", " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "Each"}], " ", "example", " ", "is", " ", 
     "divided", " ", "into", " ", "an", " ", "INPUT", " ", "cell", " ", "and",
      " ", "and", " ", "OUTPUT", " ", 
     RowBox[{"cell", ".", " ", "The"}], " ", "INPUT", " ", "cell", " ", 
     "specifies", " ", "the", " ", "groups"}], ",", " ", 
    RowBox[{"quadratic", " ", "forms"}], ",", " ", 
    RowBox[{
    "and", " ", "any", " ", "subsets", " ", "of", " ", "the", " ", "groups", 
     " ", "that", " ", "are", " ", "used", " ", "in", " ", "the", " ", 
     "index", " ", "set", " ", "J"}], ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "any", " ", "other", " ", "constants", 
     " ", "required", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"depending", " ", "on", " ", "the", " ", "family"}], " ", "-",
         " ", 
        RowBox[{
        "see", " ", "the", " ", "paper", " ", "for", " ", "details"}]}], 
       ")"}], ".", " ", "The"}], " ", "OUTPUT", " ", "cell", " ", "then", " ",
      "constructs", " ", "S"}], ",", " ", "T", ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"C", ".", " ", "To"}], " ", "look", " ", "at", " ", "other", " ",
      "examples", " ", "in", " ", "a", " ", "given", " ", "family"}], ",", 
    " ", 
    RowBox[{
    "the", " ", "INPUT", " ", "cell", " ", "can", " ", "be", " ", "modified", 
     " ", "while", " ", "leaving", " ", "the", " ", "OUTPUT", " ", "cell", 
     " ", "the", " ", 
     RowBox[{"same", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "Modular", " ", "Relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"S", ".", "S"}], "-", "Co"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"c", "+=", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "i"}], "]"}], "]"}], "^", "2"}], 
        RowBox[{"T", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "Jl"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"c", "/", 
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"computes", " ", "central", " ", "charge"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"S", ".", "T", ".", "S", ".", "T", ".", "S", ".", "T"}], "]"}], 
     "-", 
     RowBox[{"c", " ", "Co"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Co", " ", "is", " ", "the", " ", "conjugation", " ", "matrix", " ", 
     "C"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Calculate", " ", "Verlinde", " ", "Coefficients"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"Verlinde", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Verlinde", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "i"}], "]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "j"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "k"}], "]"}], "]"}], "/", 
           RowBox[{"S", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "l"}], "]"}], "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "Jl"}], "}"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"Verlinde", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"Verlinde", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "Jl"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "Jl"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Jl"}], "}"}]}], "]"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Calculate", " ", "second", " ", "and", " ", "third", " ", "FS", " ", 
       "indicators"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"FS", "[", 
        RowBox[{"[", 
         RowBox[{"1", ","}], " ", "]"}], "]"}], " ", "is", " ", "2", "nd"}]}],
      ",", " ", 
     RowBox[{
      RowBox[{"FS", "[", 
       RowBox[{"[", 
        RowBox[{"2", ","}], " ", "]"}], "]"}], " ", "is", " ", "3", "rd"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FS", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FS", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "k"}], "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{"Verlinde", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "i"}], "]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "j"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "j"}], "]"}], "]"}], "/", 
             RowBox[{"T", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "i"}], "]"}], "]"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Jl"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "Jl"}], "}"}]}], "]"}], ";", 
      RowBox[{
       RowBox[{"FS", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "k"}], "]"}], "]"}], "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"FS", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "k"}], "]"}], "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Jl"}], "}"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FS", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "k"}], "]"}], "]"}], " ", "gives", " ", "the", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "^", "st"}], " ", "Frobenius"}], "-", 
      RowBox[{"Schur", " ", "indicator", " ", "for", " ", "the", " ", 
       RowBox[{"k", "^", "th"}], " ", "simple", " ", "object"}]}], ",", " ", 
     RowBox[{
      RowBox[{"for", " ", "n"}], "=", "1"}], ",", "2"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.776655012983041*^9, 3.776655415809195*^9}, {
  3.776655854266415*^9, 
  3.776656011402574*^9}},ExpressionUUID->"1457e74e-aeb8-4ba7-95b7-\
9056312aa853"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "INPUT", " ", "for", " ", "the", " ", 
    "first", " ", "family", " ", "for", " ", "a", " ", "particular", " ", 
    "example", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "the", " ", "Drinfeld", " ", "center", " ", "of", " ", "a", " ", "Z_", 
        "4", " ", "near"}], "-", 
       RowBox[{"group", " ", "category"}]}], ")"}], "."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Groups", " ", "G"}], "=", 
    RowBox[{
     RowBox[{"Z_", "4", " ", "x", " ", "Z_", "4", " ", "and", " ", "Gamma"}], 
     "=", 
     RowBox[{"Z_", "16", " ", "x", " ", "Z_", "2"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Gam", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "15"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "group", " ", "sum"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Gsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "4"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "16"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "2"}], "]"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "involutions", " ", "\"\<theta\>\""}], ":", " ", 
     RowBox[{
     "t1", " ", "on", " ", "G", " ", "and", " ", "t2", " ", "on", "  ", 
      "Gamma"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t1", "[", "g_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t2", "[", "h_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", 
           RowBox[{"h", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{"8", 
           RowBox[{"h", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "16"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "2"}], "]"}]}], "}"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Define", " ", "subsets", " ", "\"\<G^*\>\"", " ", "of", " ", "G", " ", 
      "and", " ", "\"\<Gamma^*\>\"", " ", "of", " ", "Gamma", " ", 
      "representing", " ", "non"}], "-", 
     RowBox[{"trivial", " ", "theta", " ", "orbits"}]}], "  ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "8", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "12", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", " ", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "9", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "11", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "12", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "14", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "16", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "19", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "21", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "28", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Identify", " ", "fixed", " ", "point", " ", "subsets", " ", "of", " ", 
     RowBox[{"involutions", ":", " ", 
      RowBox[{
      "U1", " ", "of", " ", "G", " ", "and", " ", "U2", " ", "of", " ", 
       "Gamma"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
       RowBox[{"G", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", " ", 
       RowBox[{"G", "[", 
        RowBox[{"[", "11", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "16", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "10", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "17", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "26", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "the", " ", "involution", " ", "on", " ", "the", " ", 
     "index", " ", "sets"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarU", " ", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarGst", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1", ",", "6", ",", "5", ",", "4"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarGamst", "=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "14", ",", "8", ",", "13", ",", "5", ",", "11", ",", "7", ",",
        "3", ",", "12", ",", "10", ",", "6", ",", "9", ",", "4", ",", "2"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "quadratic", " ", "forms", " ", "q1", " ", "on", " ", "G", 
     " ", "and", " ", "q2", " ", "on", " ", "Gamma"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"-", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q1", "[", "g_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", "r", " ", 
        RowBox[{"g", "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "4"}]}], " ", ")"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q2", "[", "h_", "]"}], ":=", 
     RowBox[{
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{"2", "Pi", " ", "I", " ", "r", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "/", "32"}]}], 
        ")"}]}], 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", "I", " ", "r", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "/", "4"}]}], " ", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.775184008446105*^9, 3.775184037544932*^9}, {
  3.775184077521084*^9, 3.775184619519006*^9}, {3.7752505955740967`*^9, 
  3.775250634042851*^9}, {3.775250776611247*^9, 3.775250921956012*^9}, {
  3.7752615064836884`*^9, 3.775261646869153*^9}, {3.775261761929565*^9, 
  3.77526176344412*^9}, {3.7766554344706306`*^9, 3.7766554539530783`*^9}, {
  3.776655804141726*^9, 3.7766558079588633`*^9}, {3.776722441235347*^9, 
  3.7767224426669827`*^9}},ExpressionUUID->"ac652529-1b02-45be-80d1-\
45e77818db10"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "OUTPUT", " ", "for", " ", "the", " ", 
    "first", " ", "family"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "corresponding", " ", "bicharacters", " ", 
    "bich1", " ", "and", " ", "bich2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bich1", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q1", "[", 
       RowBox[{"Gsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q1", "[", "g", "]"}], 
        RowBox[{"q1", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bich2", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q2", "[", 
       RowBox[{"Gamsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q2", "[", "g", "]"}], 
        RowBox[{"q2", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "constants", " ", "a", " ", "and", " ", "b"}], 
     ",", " ", 
     RowBox[{
     "and", " ", "Jl", " ", "which", " ", "is", " ", "the", " ", "rank"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "Gam", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl", "=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Length", "[", "U1", "]"}]}], "+", 
      RowBox[{"Length", "[", "Gst", "]"}], "+", 
      RowBox[{"Length", "[", "Gamst", "]"}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "the", " ", "S"}], "-", "matrix"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "U1", "]"}], "j1"}], "+", "i1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "U1", "]"}], "j2"}], "+", "i2"}]}], "]"}], 
        "]"}], "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"j1", "+", "j2", "+", "1"}], ")"}]}], "b"}]}], ")"}], 
         "/", "2"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"bich1", "[", 
          RowBox[{
           RowBox[{"U1", "[", 
            RowBox[{"[", "i1", "]"}], "]"}], ",", 
           RowBox[{"U1", "[", 
            RowBox[{"[", "i2", "]"}], "]"}]}], "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "U1", "]"}], "j1"}], "+", "i1"}], ",", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Length", "[", "U1", "]"}]}], "+", "k"}]}], "]"}], "]"}],
         "=", " ", 
        RowBox[{"a", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"U1", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Length", "[", "U1", "]"}]}], "+", "k"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "U1", "]"}], "j1"}], "+", "i1"}]}], "]"}],
          "]"}], "=", " ", 
        RowBox[{"a", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"U1", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "U1", "]"}], "j1"}], "+", "i1"}], ",", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Length", "[", "U1", "]"}]}], "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}]}], "]"}], "]"}], 
        "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j1"}], " ", "b", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"U2", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", 
             RowBox[{"Length", "[", "U1", "]"}]}], "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "U1", "]"}], "j1"}], "+", "i1"}]}], "]"}],
          "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j1"}], " ", "b", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"U2", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", "k1"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", "k2"}]}], "]"}], "]"}],
        "=", 
       RowBox[{"a", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k1", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k2", "]"}], "]"}]}], " ", "]"}], " ", "+", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"t1", "[", 
             RowBox[{"Gst", "[", 
              RowBox[{"[", "k1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k2", "]"}], "]"}]}], " ", "]"}]}], "  ", "]"}]}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "k1"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "k2"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k1", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k2", "]"}], "]"}]}], " ", "]"}], " ", "+", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"t2", "[", 
             RowBox[{"Gamst", "[", 
              RowBox[{"[", "k1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k2", "]"}], "]"}]}], " ", "]"}]}], "  ", "]"}]}]}],
       ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "T"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"U1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "U1", "]"}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"Length", "[", "U1", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q1", "[", 
        RowBox[{"U1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Gst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q2", "[", 
        RowBox[{"Gamst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "C"}], "-", "matrix"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Co", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Co", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"BarU", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{"Co", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "U1", "]"}], "+", "i"}], ",", 
           RowBox[{
            RowBox[{"Length", "[", "U1", "]"}], "+", 
            RowBox[{"BarU", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "U1", "]"}]}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"BarGst", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Length", "[", "U1", "]"}]}], "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"BarGamst", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "  ", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.775184008446105*^9, 3.775184037544932*^9}, {
   3.775184077521084*^9, 3.775184619519006*^9}, {3.7752505955740967`*^9, 
   3.775250634042851*^9}, {3.775250776611247*^9, 3.775250921956012*^9}, {
   3.7752615064836884`*^9, 3.775261754603897*^9}, {3.775261785425439*^9, 
   3.775261785912272*^9}, 3.7752670277306223`*^9, {3.776655472832365*^9, 
   3.776655474335328*^9}, {3.776655536892035*^9, 3.776655543298563*^9}, {
   3.7767224463997307`*^9, 
   3.7767224485405283`*^9}},ExpressionUUID->"b11e1326-baf5-4c59-aadb-\
ef71f52a8794"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "INPUT", " ", "for", " ", "the", " ", 
    "second", " ", "family", " ", "for", " ", "a", " ", "particular", " ", 
    "example", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "the", " ", "Drinfeld", " ", "center", " ", "of", " ", "the", " ", "Z_",
        "2"}], "-", "de", "-", 
      RowBox[{
      "equivariantization", " ", "of", " ", "a", " ", "Z_", "4", " ", 
       "near"}], "-", 
      RowBox[{"group", " ", "category"}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Groups", " ", "G"}], "=", 
    RowBox[{
     RowBox[{"Z_", "2", " ", "and", " ", "Gamma"}], "=", 
     RowBox[{"Z_", "4"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gam", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "group", " ", "sum"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Gsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"g", "+", "h"}], ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"g", "+", "h"}], ",", "4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Involution", " ", "in", " ", "this", " ", "family", " ", "is", " ", 
     "the", " ", "inverse"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Define", " ", "subsets", " ", "\"\<G^*\>\"", " ", "of", " ", "G", " ", 
      "and", " ", "\"\<Gamma^*\>\"", " ", "of", " ", "Gamma", " ", 
      "representing", " ", "non"}], "-", 
     RowBox[{"trivial", " ", "inverse", " ", "orbits"}]}], "  ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gst", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamst", "=", 
     RowBox[{"{", 
      RowBox[{"Gam", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Label", " ", "non"}], "-", 
     RowBox[{
     "trivial", " ", "fixed", " ", "points", " ", "of", " ", "inverse"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g0", "=", 
     RowBox[{"G", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gam0", "=", 
     RowBox[{"Gam", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Define", " ", "quadratic", " ", "forms", " ", "q1", " ", "on", " ", "G",
       " ", "and", " ", "q2", " ", "on", " ", "Gamma"}], ",", " ", 
     RowBox[{"and", " ", "constant", " ", "s"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q1", "[", "g_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", 
        RowBox[{
         RowBox[{"g", "^", "2"}], "/", "4"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q2", "[", "h_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"-", "3"}], ")"}], "Pi", " ", "I", "  ", 
        RowBox[{
         RowBox[{"h", "^", "2"}], "/", "8"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.775261801409172*^9, 3.775261825933176*^9}, {
  3.775262465116405*^9, 3.775262509616026*^9}, {3.775262555244616*^9, 
  3.775262559293639*^9}, {3.775262606781228*^9, 3.775262661246909*^9}, {
  3.775262696112637*^9, 3.77526269688407*^9}, {3.7752627461332207`*^9, 
  3.77526281110609*^9}, {3.7752628556522284`*^9, 3.775262929877054*^9}, {
  3.7752629644102373`*^9, 3.775263047368167*^9}, {3.7752631684742002`*^9, 
  3.775263173017894*^9}, {3.77526322146393*^9, 3.77526328452957*^9}, {
  3.775266833652116*^9, 3.775266837814144*^9}, {3.7766554846998987`*^9, 
  3.776655516884359*^9}, {3.776722424031499*^9, 
  3.77672243013304*^9}},ExpressionUUID->"2ca4fa93-c0ad-4ec6-ad6b-\
e924eb9f35e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "OUTPUT", " ", "for", " ", "the", " ", 
    "second", " ", "family"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "bicharacters", " ", "for", " ", "the", " ", 
    "quadratic", " ", "forms"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bich1", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q1", "[", 
       RowBox[{"Gsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q1", "[", "g", "]"}], 
        RowBox[{"q1", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bich2", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q2", "[", 
       RowBox[{"Gamsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q2", "[", "g", "]"}], 
        RowBox[{"q2", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "constants", " ", "a", " ", "and", " ", "b"}], 
     ",", " ", 
     RowBox[{
     "and", " ", "Jl", " ", "which", " ", "is", " ", "the", " ", "rank"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "Gam", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ch", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"ch", "+=", 
       RowBox[{"q1", "[", 
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "G", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ch", "=", 
     RowBox[{"a", " ", "ch"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=", " ", 
     RowBox[{"ch", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q1", "[", "g0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"q2", "[", "gam0", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl", "=", 
     RowBox[{"6", "+", 
      RowBox[{"Length", "[", "Gst", "]"}], "+", 
      RowBox[{"Length", "[", "Gamst", "]"}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "the", " ", "S"}], "-", "matrix"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", 
          RowBox[{"j", "+", "1"}]}], "]"}], "]"}], " ", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "1"}], ")"}]}], "b"}]}], ")"}], "/", 
        "2"}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "+", "j"}]}], "]"}], "]"}], " ", "=", 
        RowBox[{"a", "/", "2"}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", "j"}], ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{"a", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"4", "+", "j"}]}], "]"}], "]"}], " ", "=", "a"}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", "j"}], ",", "i"}], "]"}], "]"}], "=", "a"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"4", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
        " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}], 
         RowBox[{"b", "/", "2"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}], ",", "i"}], 
          "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}], 
         RowBox[{"b", "/", "2"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"6", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
        " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}], "b"}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"6", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}], ",", "i"}], 
          "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}], "b"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", "i"}], ",", 
          RowBox[{"2", "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "/", "2"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], "+", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}], 
           RowBox[{"s", "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ")"}], 
        RowBox[{"bich1", "[", 
         RowBox[{"g0", ",", "g0"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", "i"}], ",", 
          RowBox[{"4", "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Gst", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"bich1", "[", 
            RowBox[{
             RowBox[{"Gst", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"Gst", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"4", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "/", "2"}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "+", "1"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}], 
            RowBox[{"s", "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ")"}]}], 
        RowBox[{"bich2", "[", 
         RowBox[{"gam0", ",", "gam0"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{"-", "b"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"bich2", "[", 
            RowBox[{
             RowBox[{"Gamst", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"Gamst", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", "i"}], ",", 
           RowBox[{"4", "+", "j"}]}], "]"}], "]"}], "=", 
        RowBox[{"a", " ", 
         RowBox[{"bich1", "[", 
          RowBox[{"g0", ",", 
           RowBox[{"Gst", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", "j"}], ",", 
           RowBox[{"2", "+", "i"}]}], "]"}], "]"}], "=", 
        RowBox[{"a", " ", 
         RowBox[{"bich1", "[", 
          RowBox[{"g0", ",", 
           RowBox[{"Gst", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", "i"}], ",", 
           RowBox[{"4", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
        "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "+", 
            RowBox[{"(", 
             RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}], 
         RowBox[{"s", "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}], ",", 
           RowBox[{"2", "+", "i"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "+", 
            RowBox[{"(", 
             RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}], 
         RowBox[{"s", "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"bich2", "[", 
         RowBox[{"gam0", ",", 
          RowBox[{"Gamst", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}], ",", 
          RowBox[{"4", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"bich2", "[", 
         RowBox[{"gam0", ",", 
          RowBox[{"Gamst", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "T"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", 
     RowBox[{"q1", "[", "g0", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "4"}], "]"}], "]"}], "=", 
     RowBox[{"q1", "[", "g0", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Gst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"4", "+", 
         RowBox[{"Length", "[", "Gst", "]"}], "+", "1"}], ",", 
        RowBox[{"4", "+", 
         RowBox[{"Length", "[", "Gst", "]"}], "+", "1"}]}], "]"}], "]"}], "=", 
     RowBox[{"q2", "[", "gam0", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"4", "+", 
         RowBox[{"Length", "[", "Gst", "]"}], "+", "2"}], ",", 
        RowBox[{"4", "+", 
         RowBox[{"Length", "[", "Gst", "]"}], "+", "2"}]}], "]"}], "]"}], "=", 
     RowBox[{"q2", "[", "gam0", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q2", "[", 
        RowBox[{"Gamst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "C"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Co", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", "i"}], ",", 
          RowBox[{"4", "+", "i"}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"6", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", "i"}], ",", 
          RowBox[{"2", "+", "2", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bich1", "[", 
                  RowBox[{"g0", ",", "g0"}], "]"}], "-", "1"}], ")"}], "/", 
               "2"}], "+", " ", "i"}], ",", "2"}], "]"}]}]}], "]"}], "]"}], 
       "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"4", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "2", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bich1", "[", 
                  RowBox[{"g0", ",", "g0"}], "]"}], "-", "1"}], ")"}], "/", 
               "2"}], "+", " ", "i"}], ",", "2"}], "]"}]}]}], "]"}], "]"}], 
       "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.775263286427511*^9, 3.7752633727068777`*^9}, {
   3.775263418855339*^9, 3.7752634335639277`*^9}, {3.7752641915012817`*^9, 
   3.7752643395375547`*^9}, {3.775264474387857*^9, 3.7752647068580914`*^9}, {
   3.775264751040663*^9, 3.775264751433014*^9}, {3.775264805183958*^9, 
   3.7752648469880247`*^9}, {3.775264904984326*^9, 3.775265188469063*^9}, {
   3.775265840356496*^9, 3.775266344755642*^9}, {3.775266376895637*^9, 
   3.7752664487412*^9}, {3.7752665028301067`*^9, 3.775266524566457*^9}, {
   3.775266568297689*^9, 3.7752666036122837`*^9}, {3.775266688712118*^9, 
   3.775266699809908*^9}, {3.775266751080393*^9, 3.775266814639727*^9}, {
   3.7752669854637537`*^9, 3.775267012602695*^9}, {3.775267128484194*^9, 
   3.775267131459311*^9}, {3.775267193348755*^9, 3.7752672103453417`*^9}, {
   3.775267438090851*^9, 3.7752674386068077`*^9}, {3.775267519939262*^9, 
   3.775267541745101*^9}, {3.775267897223139*^9, 3.7752678974433737`*^9}, {
   3.775267942446712*^9, 3.77526794265114*^9}, {3.775269040772491*^9, 
   3.775269058987069*^9}, {3.775269185393429*^9, 3.775269190932706*^9}, 
   3.775269225674374*^9, {3.775269289970578*^9, 3.775269293622554*^9}, {
   3.775269513627593*^9, 3.775269519459029*^9}, {3.776655523034781*^9, 
   3.7766555265194407`*^9}, {3.776722413617762*^9, 
   3.776722415810746*^9}},ExpressionUUID->"1b8680a4-8378-4557-9a62-\
ff0861c7f6ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "INPUT", " ", "for", " ", "the", " ", 
    "third", " ", "family", " ", "for", " ", "a", " ", "particular", " ", 
    "example", " ", 
    RowBox[{"(", 
     RowBox[{
     "the", " ", "Drinfeld", " ", "center", " ", "of", " ", "the", " ", 
      "even", " ", "part", " ", "of", " ", "A_", "7", " ", "subfactor"}], 
     ")"}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Groups", " ", "G"}], "=", 
    RowBox[{
     RowBox[{"Z_", "2", " ", "x", " ", "Z_", "2", " ", "and", " ", "Gamma"}], 
     "=", 
     RowBox[{"Z_", "4", " ", "x", " ", "Z_", "2"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Gam", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "group", " ", "sum"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "2"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "4"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "2"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Involutions", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t1", "[", "g_", "]"}], ":=", "g"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t2", "[", "g_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "4"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "quadratic", " ", "forms", " ", "q1", " ", "on", " ", "G", 
     " ", "and", " ", "q2", " ", "on", " ", "Gamma"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q1", "[", "g_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", " ", 
        RowBox[{"g", "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q2", "[", "h_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi", " ", "I", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "+", 
           RowBox[{"3", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "^", "2"}]}]}], ")"}], "/", 
         "8"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Specify", " ", "elements", " ", "k_", "0", " ", "in", " ", "G"}], ",", 
     " ", 
     RowBox[{"sigma_", "0", " ", "in", " ", "Gamma"}], ",", " ", 
     RowBox[{"constant", " ", "s"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k0", "=", 
     RowBox[{"G", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sig0", "=", 
     RowBox[{"Gam", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Specify", " ", "subsets", " ", "K_", "*"}], ",", " ", 
     RowBox[{"Sigma_", "*"}], ",", " ", 
     RowBox[{"G_", "*"}], ",", " ", 
     RowBox[{"and", " ", "Gamma_", "*"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sigst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gst", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Specify", " ", "involution"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarKst", " ", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarSigst", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarGst", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarGamst", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Specify", " ", "function", " ", "f"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQXbduxYyDCm8c1UVM5oHoN0c2bADR7GI3t4Dossvv
Gg4BabVpyzpBdNM+n5kg+o5N4gIQnb+mYQmIfraPfxmInhDZvAFEH09r2QWi
W1+7v7VWfOOY0nHxPYiedGiGkw2QrggRdAbR80+eEnQC0kZf5MRAtFchiwGI
VrocAKZ1p+3LANFl7WtLQPQTVpZKEH3kgBeYXvDA+gqIPnHwxnUQbaX65R6I
vhWR+gRE//CrfAWiHTZrvgbR95Lz34PoPyvKvoLoKT4qUs4g9T0/ZEG0TEyw
Goh+41gIpmctk24E0YVPmppAdH/dOSc3ID3xyhcXEP2xyT8nSfmNY9ijOWB6
hgazRBqQnpebLgWiE64/MwLRfE9+G4No84KIw21AWiZoBpjO8nyuF6XyxvHD
kVl2IBoA65m/Hw==
  "],ExpressionUUID->"14a2883b-e8c0-4c2d-a096-ea4c172a6270"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "OUTPUT", " ", "for", " ", "the", " ", 
    "third", " ", "family"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "the", " ", "bicharacters"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bich1", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q1", "[", 
       RowBox[{"Gsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q1", "[", "g", "]"}], 
        RowBox[{"q1", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bich2", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q2", "[", 
       RowBox[{"Gamsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q2", "[", "g", "]"}], 
        RowBox[{"q2", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "constants", " ", "a", " ", "and", " ", "b"}], 
     ",", " ", 
     RowBox[{
     "and", " ", "Jl", " ", "which", " ", "is", " ", "the", " ", "rank"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "Gam", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl", "=", 
     RowBox[{"12", "+", 
      RowBox[{"Length", "[", "Gst", "]"}], "+", 
      RowBox[{"Length", "[", "Gamst", "]"}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "k0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"U2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "sig0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "the", " ", "S"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "j1"}], "+", "i1"}], ",", 
          RowBox[{
           RowBox[{"2", "j2"}], "+", "i2"}]}], "]"}], "]"}], "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"j1", "+", "j2", "+", "1"}], ")"}]}], "b"}]}], ")"}], 
         "/", "2"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"bich1", "[", 
          RowBox[{
           RowBox[{"U1", "[", 
            RowBox[{"[", "i1", "]"}], "]"}], ",", 
           RowBox[{"U1", "[", 
            RowBox[{"[", "i2", "]"}], "]"}]}], "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"4", "+", 
            RowBox[{"2", "j2"}], "+", "i2"}]}], "]"}], "]"}], "=", " ", 
        RowBox[{
         RowBox[{"a", "/", "2"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"U1", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", 
            RowBox[{"2", "j2"}], "+", "i2"}], ",", 
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", " ", 
        RowBox[{
         RowBox[{"a", "/", "2"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"U1", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"8", "+", "k"}]}], "]"}], "]"}], "=", " ", 
        RowBox[{"a", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"U1", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"8", "+", "k"}], ",", 
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", " ", 
        RowBox[{"a", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"U1", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"8", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", 
            RowBox[{"2", "j2"}], "+", "i2"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", "j1", ")"}]}], " ", 
         RowBox[{"b", "/", "2"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"U2", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Sigst", "[", 
             RowBox[{"[", 
              RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"8", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", 
            RowBox[{"2", "j2"}], "+", "i2"}], ",", 
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", "j1", ")"}]}], 
         RowBox[{"b", "/", "2"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"U2", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Sigst", "[", 
             RowBox[{"[", 
              RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"12", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}]}], "]"}], "]"}], 
        "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j1"}], " ", "b", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"U2", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"12", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}], ",", 
           RowBox[{
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j1"}], " ", "b", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"U2", "[", 
             RowBox[{"[", "i1", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", 
           RowBox[{"2", "j1"}], "+", "i1"}], ",", 
          RowBox[{"4", "+", 
           RowBox[{"2", "j2"}], "+", "i2"}]}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "/", "2"}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i1", "+", "1"}], ")"}], "+", 
              RowBox[{"(", 
               RowBox[{"i2", "+", "1"}], ")"}]}], ")"}]}], 
           RowBox[{"s", "/", "4"}]}]}], ")"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"bich1", "[", 
          RowBox[{
           RowBox[{"Kst", "[", 
            RowBox[{"[", 
             RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"Kst", "[", 
            RowBox[{"[", 
             RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"8", "+", "k1"}], ",", 
         RowBox[{"8", "+", "k2"}]}], "]"}], "]"}], "=", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k1", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k2", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"t1", "[", 
             RowBox[{"Gst", "[", 
              RowBox[{"[", "k1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k2", "]"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"2", "j1"}], "+", "i1"}], ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"2", "j2"}], "+", "i2"}]}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "/", "2"}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i1", "+", "1"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{"i2", "+", "1"}], ")"}]}], ")"}]}], 
            RowBox[{"s", "/", "4"}]}]}], ")"}]}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"bich2", "[", 
          RowBox[{
           RowBox[{"Sigst", "[", 
            RowBox[{"[", 
             RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"Sigst", "[", 
            RowBox[{"[", 
             RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"12", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "k1"}], ",", 
          RowBox[{"12", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "k2"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{"-", "b"}], 
        RowBox[{"(", 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"bich2", "[", 
            RowBox[{
             RowBox[{"Gamst", "[", 
              RowBox[{"[", "k1", "]"}], "]"}], ",", 
             RowBox[{"Gamst", "[", 
              RowBox[{"[", "k2", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"bich2", "[", 
            RowBox[{
             RowBox[{"t2", "[", 
              RowBox[{"Gamst", "[", 
               RowBox[{"[", "k1", "]"}], "]"}], "]"}], ",", 
             RowBox[{"Gamst", "[", 
              RowBox[{"[", "k2", "]"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k2", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", 
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"8", "+", "k"}]}], "]"}], "]"}], "=", 
        RowBox[{"a", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"8", "+", "k"}], ",", 
           RowBox[{"4", "+", 
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", 
        RowBox[{"a", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"8", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", 
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"12", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}]}], "]"}], "]"}], 
        "=", 
        RowBox[{
         RowBox[{"-", "b"}], " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"Sigst", "[", 
             RowBox[{"[", 
              RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"12", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}], ",", 
           RowBox[{"8", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", 
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "b"}], " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"Sigst", "[", 
             RowBox[{"[", 
              RowBox[{"j1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], " ", "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"4", "+", 
            RowBox[{"2", "j1"}], "+", "i1"}], ",", 
           RowBox[{"8", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", 
            RowBox[{"2", "j2"}], "+", "i2"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i1", "+", "1"}], ")"}], "+", 
            RowBox[{"(", 
             RowBox[{"i2", "+", "1"}], ")"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"j1", "+", "1"}], ",", 
             RowBox[{"j2", "+", "1"}]}], "]"}], "]"}], "/", "4"}]}]}], ";", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"8", "+", 
            RowBox[{"Length", "[", "Gst", "]"}], "+", 
            RowBox[{"2", "j2"}], "+", "i2"}], ",", 
           RowBox[{"4", "+", 
            RowBox[{"2", "j1"}], "+", "i1"}]}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i1", "+", "1"}], ")"}], "+", 
            RowBox[{"(", 
             RowBox[{"i2", "+", "1"}], ")"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"j1", "+", "1"}], ",", 
             RowBox[{"j2", "+", "1"}]}], "]"}], "]"}], "/", "4"}]}]}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "T"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"U1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", "i"}], ",", 
          RowBox[{"2", "+", "i"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"U1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", 
           RowBox[{"2", "j"}], "+", "i"}], ",", 
          RowBox[{"4", "+", 
           RowBox[{"2", "j"}], "+", "i"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"[", 
         RowBox[{"Kst", "[", 
          RowBox[{"[", 
           RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "k"}], ",", 
          RowBox[{"8", "+", "k"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Gst", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"2", "j"}], "+", "i"}], ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"2", "j"}], "+", "i"}]}], "]"}], "]"}], "=", 
       RowBox[{"q2", "[", 
        RowBox[{"[", 
         RowBox[{"Sigst", "[", 
          RowBox[{"[", 
           RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"12", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}], ",", 
          RowBox[{"12", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "k"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q2", "[", 
        RowBox[{"Gamst", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "C"}], "-", "matrix"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Co", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"4", "+", "i"}], ",", 
          RowBox[{"4", "+", 
           RowBox[{"BarKst", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "i"}], ",", 
          RowBox[{"8", "+", 
           RowBox[{"BarGst", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"BarSigst", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"12", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"12", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", 
           RowBox[{"BarGamst", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "  ", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.775535998070616*^9, 3.775536035033288*^9}, {
   3.775536077593734*^9, 3.775536192861369*^9}, {3.775536857530271*^9, 
   3.775536872700543*^9}, {3.7755369183427267`*^9, 3.775536940103285*^9}, {
   3.775537001629958*^9, 3.775537015423718*^9}, {3.775538688927549*^9, 
   3.775538704905982*^9}, {3.775538783633757*^9, 3.775538835214261*^9}, {
   3.7755389384408293`*^9, 3.775538939196041*^9}, {3.775538973953443*^9, 
   3.7755390220678873`*^9}, {3.775539054589799*^9, 3.775539250627406*^9}, {
   3.775539313001381*^9, 3.775539335595132*^9}, 3.775540640080039*^9, {
   3.775540695955652*^9, 3.77554080087002*^9}, {3.7755408465730677`*^9, 
   3.775541143983917*^9}, {3.7755411853933372`*^9, 3.775541463223304*^9}, {
   3.7755415213765297`*^9, 3.7755416681052322`*^9}, {3.775541816331599*^9, 
   3.775541836552712*^9}, {3.775541884016436*^9, 3.775542078508321*^9}, {
   3.775542114615489*^9, 3.7755421475185547`*^9}, {3.775542187955007*^9, 
   3.7755423644158*^9}, {3.776648018233142*^9, 3.776648018618904*^9}, {
   3.776655587044915*^9, 3.7766556102129717`*^9}, {3.7767224667601957`*^9, 
   3.776722468343635*^9}},ExpressionUUID->"0b3a17f7-3999-4f23-ab71-\
83c411113b98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "INPUT", " ", "for", " ", "the", " ", 
    "fourth", " ", "family", " ", "for", " ", "a", " ", "particular", " ", 
    "example", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "the", " ", "Drinfeld", " ", "center", " ", "of", " ", "the", " ", 
       "Asaeda"}], "-", 
      RowBox[{"Haagerup", " ", "categories"}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Groups", " ", "G"}], "=", 
    RowBox[{
     RowBox[{"Z_", "4", " ", "x", " ", "Z_", "4", " ", "and", " ", "Gamma"}], 
     "=", 
     RowBox[{"Z_", "17"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Gam", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "16"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "group", " ", "sum"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Gsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "4"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"g", "+", "h"}], ",", "17"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "involution", " ", 
     RowBox[{"(", "inverse", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t1", "[", "g_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "4"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"4", "-", 
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t2", "[", "h_", "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"17", "-", "h"}], ",", "17"}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Define", " ", "subsets", " ", "\"\<G^*\>\"", " ", "of", " ", "G", " ", 
      "and", " ", "\"\<Gamma^*\>\"", " ", "of", " ", "Gamma", " ", 
      "representing", " ", "non"}], "-", 
     RowBox[{"trivial", " ", 
      RowBox[{"theta", "/", "inverse"}], " ", "orbits"}]}], "  ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"Gst", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "8", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "8", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Identify", " ", 
      RowBox[{"K", "\\", 
       RowBox[{"{", "0", "}"}]}]}], "=", 
     RowBox[{"G_", 
      RowBox[{"2", "\\", 
       RowBox[{"{", "0", "}"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Kst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "9", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "11", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Write", " ", "down", " ", "\"\<c^2<k,k>\>\"", " ", "for", " ", "each", 
      " ", "k", " ", "in", " ", "Kst"}], ",", " ", 
     RowBox[{
     "to", " ", "define", " ", "the", " ", "involution", " ", "on", " ", 
      "J"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarKst", " ", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "quadratic", " ", "forms", " ", "q1", " ", "on", " ", "G", 
     " ", "and", " ", "q2", " ", "on", " ", "Gamma"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q1", "[", "g_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I", "  ", 
        RowBox[{"g", "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "4"}]}], " ", ")"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q2", "[", "h_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"3", " ", "2", "Pi", " ", "I", " ", 
        RowBox[{
         RowBox[{"h", "^", "2"}], "/", "17"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", "1"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"central", " ", "charge"}], " ", "*)"}], 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.776648182251594*^9, 3.7766482997932043`*^9}, {
   3.7766483715225153`*^9, 3.776648426894167*^9}, {3.7766485016423197`*^9, 
   3.7766485074942408`*^9}, {3.77664922365711*^9, 3.776649235596327*^9}, 
   3.776651373418317*^9, {3.7766556241486483`*^9, 3.776655634756074*^9}, {
   3.776722474855605*^9, 
   3.776722475478363*^9}},ExpressionUUID->"82b3403b-8979-4a40-8cc8-\
6bfba5fcdfba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "corresponding", " ", "bicharacters", " ", 
    "bich1", " ", "and", " ", "bich2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bich1", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q1", "[", 
       RowBox[{"Gsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q1", "[", "g", "]"}], 
        RowBox[{"q1", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bich2", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q2", "[", 
       RowBox[{"Gamsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q2", "[", "g", "]"}], 
        RowBox[{"q2", "[", "h", "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "constants", " ", "a", " ", "and", " ", "b"}], 
     ",", " ", 
     RowBox[{
     "and", " ", "Jl", " ", "which", " ", "is", " ", "the", " ", "rank"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "Gam", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl", "=", 
     RowBox[{"8", "+", 
      RowBox[{"Length", "[", "Gst", "]"}], "+", 
      RowBox[{"Length", "[", "Gamst", "]"}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "the", " ", "S"}], "-", "matrix"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "1"}], ")"}]}], "b"}]}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"2", "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", "/", "2"}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", "j"}], ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"a", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"8", "+", "j"}]}], "]"}], "]"}], "=", "a"}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "j"}], ",", "i"}], "]"}], "]"}], "=", "a"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}]}], " ", "b"}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}], ",", "i"}], "]"}],
         "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}]}], " ", "b"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", "+", 
          RowBox[{"2", "i1"}], "+", "j1"}], ",", 
         RowBox[{"2", "+", 
          RowBox[{"2", "i2"}], "+", "j2"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"i1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"i2", "+", "1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"i1", ",", "i2"}], "]"}], 
          RowBox[{"q1", "[", 
           RowBox[{"Kst", "[", 
            RowBox[{"[", 
             RowBox[{"i1", "+", "1"}], "]"}], "]"}], "]"}], " ", "c", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"j1", "+", "j2"}], ")"}]}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}], ",", 
          RowBox[{"8", "+", "k"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", " ", 
        RowBox[{"bich1", "[", 
         RowBox[{
          RowBox[{"Kst", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Gst", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "k"}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", " ", 
        RowBox[{"bich1", "[", 
         RowBox[{
          RowBox[{"Kst", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Gst", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], "\n", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"8", "+", "i"}], ",", 
         RowBox[{"8", "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bich1", "[", 
          RowBox[{
           RowBox[{"Gst", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Gst", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Gst", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "  ", 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], "\n", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"8", "+", "i", "+", 
          RowBox[{"Length", "[", "Gst", "]"}]}], ",", 
         RowBox[{"8", "+", "j", "+", 
          RowBox[{"Length", "[", "Gst", "]"}]}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bich2", "[", 
          RowBox[{
           RowBox[{"Gamst", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Gamst", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "  ", 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "T"}], "-", "matrix"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Kst", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "i"}], ",", 
          RowBox[{"8", "+", "i"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Gst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q2", "[", 
        RowBox[{"Gamst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "C"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Co", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Co", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Co", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "i"}], ",", 
          RowBox[{"8", "+", "i"}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", "Gst", "]"}], "+", 
         RowBox[{"Length", "[", "Gamst", "]"}]}]}], " ", "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BarKst", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"Co", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "j"}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "j"}]}], "]"}], "]"}], "=", " ", "1"}], 
       ",", 
       RowBox[{
        RowBox[{"Co", "[", " ", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "j"}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "3", "-", "j"}]}], "]"}], "]"}], "=", 
        " ", "1"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], " ", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.7766493868206167`*^9, {3.776651384889269*^9, 3.7766513996685667`*^9}, {
   3.776651441812791*^9, 3.776651490406446*^9}, {3.776651656688796*^9, 
   3.77665166066881*^9}, 3.7766517357451677`*^9, {3.776652363120566*^9, 
   3.776652365744377*^9}, 
   3.776653435342104*^9},ExpressionUUID->"f55136ff-36db-4748-bc15-\
240025e9bb05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "is", " ", "the", " ", "input", " ", "for", " ", "the", " ", 
    "fifth", " ", "family", " ", 
    RowBox[{"(", 
     RowBox[{
     "similar", " ", "to", " ", "fourth", " ", "family", " ", "but", " ", 
      "with", " ", "roles", " ", "of", " ", "G", " ", "and", " ", "Gamma", 
      " ", "reversed"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Groups", " ", "G"}], "=", 
    RowBox[{
     RowBox[{
     "Z_", "2", " ", "x", " ", "Z_", "2", " ", "x", " ", "Z_", "3", " ", 
      "and", " ", "Gamma"}], "=", 
     RowBox[{"Z_", "11"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1"}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "2"}], "]"}]}], "]"}], ",", "2"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Gam", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"List", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "10"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], "\n", 
   
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "group", " ", "sum"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", "3"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamsum", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"g", "+", "h"}], ",", "11"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", "involution", " ", 
     RowBox[{"(", "inverse", ")"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"t1", "[", "g_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", "-", 
          RowBox[{"g", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"2", "-", 
          RowBox[{"g", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"3", "-", 
          RowBox[{"g", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", "3"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"t2", "[", "h_", "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"11", "-", "h"}], ",", "11"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.776648182251594*^9, 3.7766482997932043`*^9}, {
   3.7766483715225153`*^9, 3.776648426894167*^9}, {3.7766485016423197`*^9, 
   3.7766485074942408`*^9}, {3.77664922365711*^9, 3.776649235596327*^9}, 
   3.776651373418317*^9, {3.776652765969939*^9, 3.776652783489554*^9}, {
   3.776652878144724*^9, 3.776652955710495*^9}, {3.776653018524439*^9, 
   3.776653021387179*^9}, {3.776653055618998*^9, 3.776653056478177*^9}, {
   3.776653717274935*^9, 3.776653723096815*^9}, {3.776722483205756*^9, 
   3.7767225272964*^9}},ExpressionUUID->"41f325c5-bbf6-4c15-8b8e-\
40eb52cd4e53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "subsets", " ", "\"\<G^*\>\"", " ", "of", " ", "G", " ", 
     "and", " ", "\"\<Gamma^*\>\"", " ", "of", " ", "Gamma", " ", 
     "representing", " ", "non"}], "-", 
    RowBox[{"trivial", " ", 
     RowBox[{"theta", "/", "inverse"}], " ", "orbits"}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Gst", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "8", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "11", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"Gam", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Identify", " ", 
      RowBox[{"K", "\\", 
       RowBox[{"{", "0", "}"}]}]}], "=", 
     RowBox[{"G_", 
      RowBox[{"2", "\\", 
       RowBox[{"{", "0", "}"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kst", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Write", " ", "down", " ", "\"\<c^2<k,k>\>\"", " ", "for", " ", "each", 
      " ", "k", " ", "in", " ", "Kst"}], ",", " ", 
     RowBox[{
     "to", " ", "define", " ", "the", " ", "involution", " ", "on", " ", 
      "J"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarKst", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "quadratic", " ", "forms", " ", "q1", " ", "on", " ", "G", 
     " ", "and", " ", "q2", " ", "on", " ", "Gamma"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q1", "[", "g_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"g", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{"2", "Pi", " ", "I", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "^", "2"}], "/", "3"}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q2", "[", "h_", "]"}], ":=", 
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "2", "Pi", " ", "I", " ", 
        RowBox[{
         RowBox[{"h", "^", "2"}], "/", "11"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", "I"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"central", " ", "charge"}], " ", "*)"}], 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.776648182251594*^9, 3.7766482997932043`*^9}, {
   3.7766483715225153`*^9, 3.776648426894167*^9}, {3.7766485016423197`*^9, 
   3.7766485074942408`*^9}, {3.77664922365711*^9, 3.776649235596327*^9}, 
   3.776651373418317*^9, {3.776652765969939*^9, 3.776652783489554*^9}, {
   3.776652878144724*^9, 3.776652955710495*^9}, {3.776653018524439*^9, 
   3.776653021387179*^9}, {3.776653079392797*^9, 3.7766531284816236`*^9}, {
   3.7766531681419973`*^9, 3.776653221299078*^9}, {3.776653308950659*^9, 
   3.7766533388593903`*^9}, {3.776653370149206*^9, 3.77665337856457*^9}, {
   3.776653417418741*^9, 3.7766534178252487`*^9}, {3.776654062765213*^9, 
   3.776654066095133*^9}},ExpressionUUID->"4e93e067-3cda-4a95-bd8b-\
bd220def332f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "is", " ", "the", " ", "OUTPUT", " ", "for", " ", "the", 
      " ", "fifth", " ", 
      RowBox[{"family", ".", " ", "Most"}], " ", "of", " ", "this", " ", "is",
       " ", "copy"}], "-", 
     RowBox[{
     "pasted", " ", "from", " ", "the", " ", "fourth", " ", "family"}]}], ",",
     " ", 
    RowBox[{
    "and", " ", "then", " ", "S", " ", "is", " ", "modified", " ", "at", " ", 
     "the", " ", "end"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "the", " ", "corresponding", " ", "bicharacters", " ", 
    "bich1", " ", "and", " ", "bich2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bich1", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q1", "[", 
       RowBox[{"Gsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q1", "[", "g", "]"}], 
        RowBox[{"q1", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bich2", "[", 
      RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"q2", "[", 
       RowBox[{"Gamsum", "[", 
        RowBox[{"g", ",", "h"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q2", "[", "g", "]"}], 
        RowBox[{"q2", "[", "h", "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "constants", " ", "a", " ", "and", " ", "b"}], 
     ",", " ", 
     RowBox[{
     "and", " ", "Jl", " ", "which", " ", "is", " ", "the", " ", "rank"}]}], 
    " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Length", "[", "Gam", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl", "=", 
     RowBox[{"8", "+", 
      RowBox[{"Length", "[", "Gst", "]"}], "+", 
      RowBox[{"Length", "[", "Gamst", "]"}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "the", " ", "S"}], "-", "matrix"}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "1"}], ")"}]}], "b"}]}], ")"}], "/", 
        "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"2", "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", "/", "2"}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", "j"}], ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"a", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"8", "+", "j"}]}], "]"}], "]"}], "=", "a"}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "j"}], ",", "i"}], "]"}], "]"}], "=", "a"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}]}], " ", "b"}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "j"}], ",", "i"}], "]"}],
         "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}]}], " ", "b"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", "+", 
          RowBox[{"2", "i1"}], "+", "j1"}], ",", 
         RowBox[{"2", "+", 
          RowBox[{"2", "i2"}], "+", "j2"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"i1", "+", "1"}], "]"}], "]"}], ",", 
            RowBox[{"Kst", "[", 
             RowBox[{"[", 
              RowBox[{"i2", "+", "1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"i1", ",", "i2"}], "]"}], 
          RowBox[{"q1", "[", 
           RowBox[{"Kst", "[", 
            RowBox[{"[", 
             RowBox[{"i1", "+", "1"}], "]"}], "]"}], "]"}], " ", "c", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"j1", "+", "j2"}], ")"}]}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j2", ",", "1", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}], ",", 
          RowBox[{"8", "+", "k"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", " ", 
        RowBox[{"bich1", "[", 
         RowBox[{
          RowBox[{"Kst", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Gst", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "k"}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"a", " ", 
        RowBox[{"bich1", "[", 
         RowBox[{
          RowBox[{"Kst", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Gst", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], "\n", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"8", "+", "i"}], ",", 
         RowBox[{"8", "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bich1", "[", 
          RowBox[{
           RowBox[{"Gst", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Gst", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich1", "[", 
           RowBox[{
            RowBox[{"Gst", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Gst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "  ", 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], "\n", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"8", "+", "i", "+", 
          RowBox[{"Length", "[", "Gst", "]"}]}], ",", 
         RowBox[{"8", "+", "j", "+", 
          RowBox[{"Length", "[", "Gst", "]"}]}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bich2", "[", 
          RowBox[{
           RowBox[{"Gamst", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Gamst", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"bich2", "[", 
           RowBox[{
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Gamst", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "  ", 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "T"}], "-", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", "i"}], "+", "j"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Kst", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "i"}], ",", 
          RowBox[{"8", "+", "i"}]}], "]"}], "]"}], "=", 
       RowBox[{"q1", "[", 
        RowBox[{"Gst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}], ",", 
          RowBox[{"8", "+", 
           RowBox[{"Length", "[", "Gst", "]"}], "+", "i"}]}], "]"}], "]"}], 
       "=", 
       RowBox[{"q2", "[", 
        RowBox[{"Gamst", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Gamst", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Define", " ", "C"}], "-", "matrix"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Co", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"Jl", ",", "Jl"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Co", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Co", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Co", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"8", "+", "i"}], ",", 
          RowBox[{"8", "+", "i"}]}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", "Gst", "]"}], "+", 
         RowBox[{"Length", "[", "Gamst", "]"}]}]}], " ", "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"BarKst", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"Co", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "j"}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "j"}]}], "]"}], "]"}], "=", " ", "1"}], 
       ",", 
       RowBox[{
        RowBox[{"Co", "[", " ", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "j"}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", "i"}], "+", "3", "-", "j"}]}], "]"}], "]"}], "=", 
        " ", "1"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], " ", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Modify", " ", "S"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", 
     RowBox[{"-", 
      RowBox[{"IdentityMatrix", "[", "Jl", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"-", 
      RowBox[{"R", ".", "S", ".", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.7766493868206167`*^9, {3.776651384889269*^9, 3.7766513996685667`*^9}, {
   3.776651441812791*^9, 3.776651490406446*^9}, {3.776651656688796*^9, 
   3.77665166066881*^9}, 3.7766517357451677`*^9, {3.776652363120566*^9, 
   3.776652365744377*^9}, 3.776653435342104*^9, {3.776653469221919*^9, 
   3.776653618022106*^9}, {3.776653977223835*^9, 3.77665397881761*^9}, {
   3.7766556540800877`*^9, 3.776655684445792*^9}, {3.776655720013968*^9, 
   3.776655720543811*^9}, {3.77672253079687*^9, 
   3.776722557413333*^9}},ExpressionUUID->"f5d53eb1-4a89-4bab-98f4-\
3dbb27651c71"]
},
WindowSize->{808, 904},
WindowMargins->{{Automatic, 202}, {Automatic, 18}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 565, 13, 96, "Input", "ExpressionUUID" -> \
"7aaec497-06c7-4468-8ce6-2762ffbc8ae4"],
Cell[968, 28, 8679, 232, 705, "Input", "ExpressionUUID" -> \
"75092b8e-4ede-4a69-9338-f63d4b3ac30c"],
Cell[9650, 262, 10011, 285, 747, "Input", "ExpressionUUID" -> \
"e89c3b0a-8eb6-4e34-aa69-2f4b89022fba"],
Cell[19664, 549, 16171, 481, 978, "Input", "ExpressionUUID" -> \
"edfb63f9-f0c0-4d4e-9f53-3d3d6d469b0d"],
Cell[35838, 1032, 4616, 124, 537, "Input", "ExpressionUUID" -> \
"5d6086c3-242f-4064-b9c8-26879b23ddd8"],
Cell[40457, 1158, 23454, 710, 1293, "Input", "ExpressionUUID" -> \
"63794fc9-ed2c-43bf-a712-266a0bd1a641"],
Cell[63914, 1870, 7946, 234, 726, "Input", "ExpressionUUID" -> \
"14a2883b-e8c0-4c2d-a096-ea4c172a6270"],
Cell[71863, 2106, 29376, 866, 1608, "Input", "ExpressionUUID" -> \
"57da4a8d-27ca-4902-b09b-ce1b1133c03d"],
Cell[101242, 2974, 7204, 210, 558, "Input", "ExpressionUUID" -> \
"9a48650d-303c-44fb-b94f-698546bbcddb"],
Cell[108449, 3186, 14999, 466, 957, "Input", "ExpressionUUID" -> \
"0af49840-b345-4d63-a713-c189c30ae1b1"],
Cell[123451, 3654, 4191, 118, 264, "Input", "ExpressionUUID" -> \
"598348e7-b600-48bf-9e5e-f820f5817113"],
Cell[127645, 3774, 4431, 123, 306, "Input", "ExpressionUUID" -> \
"4e93e067-3cda-4a95-bd8b-bd220def332f"],
Cell[132079, 3899, 16404, 503, 1167, "Input", "ExpressionUUID" -> \
"c4ae45d0-3f4b-4c20-9dc5-29ad7d4336f1"]
}
]
*)


